Distributed Estimation, Information Loss and Exponential Families

Distributed learning of probabilistic models from multiple data repositories with minimum communication is increasingly important. We study a simple communication-efficient learning framework that first calculates the local maximum likelihood estimates (MLE) based on the data subsets, and then combines the local MLEs to achieve the best possible approximation to the global MLE given the whole dataset. We study this framework's statistical properties, showing that the efficiency loss compared to the global setting relates to how much the underlying distribution families deviate from full exponential families, drawing connection to the theory of information loss by Fisher, Rao and Efron. We show that the "full-exponential-family-ness" represents the lower bound of the error rate of arbitrary combinations of local MLEs, and is achieved by a KL-divergence-based combination method but not by a more common linear combination method. We also study the empirical properties of both methods, showing that the KL method significantly outperforms linear combination in practical settings with issues such as model misspecification, non-convexity, and heterogeneous data partitions.

==> find_included_figures_latex.m <==
function figpth = find_included_figures_latex(inputfile, tocopy)

fid = fopen(inputfile, 'r');
if nargin<2, tocopy = 0; end
%
kk=1;
while (~feof(fid))
    lin = fgetl(fid);
    
    % remove the comments ('%'):
    k=findstr(lin, '%');
    if isempty(k), lin2=lin; else lin2 = [lin(1:k(1)),sprintf('\n')]; end
    
    % find '\includegraphics':
    kVec = findstr(lin, '\includegraphics');
    kVec(end+1) = length(lin);
    for i= 1:length(kVec)-1
        cuk = lin(kVec(i):kVec(i+1));
        k1=findstr(cuk, '{');
        k2=findstr(cuk, '}');    
        figpth{kk} = cuk(k1+1:k2-1);
        disp(figpth{kk});
        kk=kk+1;
    end
end

if tocopy 
!mkdir figures_used_only;
!mkdir figures_used_only/figures;
for i = 1:length(figpth)
    try copyfile(figpth{i}, ['figures_used_only/', figpth{i}]);end
    try copyfile([figpth{i},'.pdf'], ['figures_used_only/', figpth{i},'.pdf']);end
    try copyfile([figpth{i},'.eps'], ['figures_used_only/', figpth{i},'.eps']);end    
end
end

==> remove_comments_latex.m <==
function remove_comments_latex(inputfile, outputfile)

if nargin<2, outputfile = ['rm_coments_', inputfile]; end

fid = fopen(inputfile, 'r');
fid2 = fopen(outputfile, 'w');
%
kk=1;
while (~feof(fid))%&& kk <=6
    lin = fgets(fid);
    k=findstr(lin, '%');
    if isempty(k), lin2=lin;
    else lin2 = [lin(1:k),sprintf('\n')]; end
    if ~isempty(lin2)
        fprintf(fid2, '%s', lin2);
    end
    fprintf('===============\n')
    disp(lin); disp(lin2);
    kk=kk+1;
end
fclose(fid);
fclose(fid2);
%!open tmp2.tex
%!cp tmp2.tex ~/Documents/Alex_subversion/qiang/nips14_distributed_KL/

